An algorithm for generic and low-rank specific identifiability of complex tensors

We propose a new sufficient condition for verifying whether generic rank-r complex tensors of arbitrary order admit a unique decomposition as a linear combination of rank-1 tensors. A practical algorithm is proposed for verifying this condition, with which it was established that in all spaces of dimension less than 15000, with a few known exceptions, listed in the paper, generic identifiability holds for ranks up to one less than the generic rank of the space. This is the largest possible rank value for which generic identifiability can hold, except for spaces with a perfect shape. The algorithm can also verify the identifiability of a given specific rank-r decomposition, provided that it can be shown to correspond to a nonsingular point of the r-th order secant variety. For sufficiently small rank, which nevertheless improves upon the known bounds for specific identifiability, some local equations of this variety are known, allowing us to verify this property. As a particular example of our approach, we prove the identifiability of a specific 5x5x5 tensor of rank 7, which cannot be handled by the conditions recently provided in [I. Domanov and L. De Lathauwer, On the Uniqueness of the Canonical Polyadic Decomposition of third-order tensors--Part II: Uniqueness of the overall decomposition, SIAM J. Matrix Anal. Appl. 34(3), 2013]. Finally, we also present a surprising new class of weakly-defective Segre varieties that nevertheless turns out to admit a generically unique decomposition.

==> anc/COVExample57.m2 <==
restart
--M2 file needed to check Example 5.7 of
--[L. Chiantini, G. Ottaviani, and N. Vannieuwenhoven, An algorithm for 
--generic and low-rank specific identifiability of complex tensors, 2014.

--Given vector spaces A, B, C of dimension aa, bb, cc, 
--we compute tangent spaces of Young flattening,
--conormal space of secant to Segre.
aa=5, bb=5, cc=5
KK=ZZ/101
R1=KK[x_0..x_(aa-1)]
R2=KK[y_0..y_(bb-1)]
R3=KK[z_0..z_(cc-1)]
S=KK[x_0..x_(aa-1),y_0..y_(bb-1),z_0..z_(cc-1)]

--The example in section 5.2 of the paper.
f=sum(5,i->x_i*y_i*z_i)+(x_0+x_1+x_2+x_3+x_4)*(y_0+2*y_1+3*y_2+4*y_3+5*y_4)*
(z_0+5*z_1+7*z_2-5*z_3-7*z_4)+
(4*x_0+3*x_1+2*x_2-x_3-2*x_4)*(11*y_0+13*y_1+12*y_2+15*y_3+14*y_4)*(-2*z_0+6*z_1+5*z_2-3*z_3+6*z_4)
r=7

--Compute flattening and kernel.
r1=res image basis(1,R1)
r2=res image basis(1,R2)
r3=res image basis(1,R3)
b1=sub(basis(1,R1),S)
b2=sub(basis(1,R2),S)
b3=sub(basis(1,R3),S)

--Flattening with respect to \wedge^(p1)A and B.
p1=floor((aa-1)/2)
kk=diff(transpose sub(r1.dd_p1,S),diff(transpose b2,diff(b3,f)));
rank kk
gk=gens ker transpose kk;
rank gk
--gk has binomial(aa,p1+1)*bb rows, it is divided in binomial(aa,p1+1) submatrices, each one with bb rows.
m=binomial(aa,p1+1),m1=binomial(aa-1,p1+1)
for i from 0 to m-1 do G_i=submatrix(gk,{i*bb..(i+1)*bb-1},)
pG=b2*G_0;for i from 1 to m-1 do pG=pG||(b2*G_i)
--multiplying pG on the left with \wedge^(p1+1)A, we get a basis of Ker

--Computation of cokernel
ck=gens ker kk;
rank ck
--ck has binomial(aa,p1)*cc rows, it is divided in binomial(aa,p1) submatrices, each one with cc rows
mc=binomial(aa,p1)
for i from 0 to mc-1 do G_i=submatrix(ck,{i*cc..(i+1)*cc-1},)
pcG=b3*G_0;for i from 1 to mc-1 do pcG=pcG||(b3*G_i)
--Computation of conormal space with respect to A
conA=trim minors(1,transpose(pG)*transpose sub(r1.dd_p1,S)*pcG);
betti conA

--Flattening with respect to \wedge^(p2)B and C
p2=floor((bb-1)/2)
kk=diff(transpose sub(r2.dd_p2,S),diff(transpose b3,diff(b1,f)));
rank kk
gk=gens ker transpose kk;
rank gk
--gk has binomial(bb,p2+1)*cc rows, it is divided in binomial(bb,p2+1) submatrices, each one with cc rows
m=binomial(bb,p2+1),m1=binomial(bb-1,p2+1)
for i from 0 to m-1 do G_i=submatrix(gk,{i*cc..(i+1)*cc-1},)
pG=b3*G_0;for i from 1 to m-1 do pG=pG||(b3*G_i)
--computation of cokernel
ck=gens ker kk;
rank ck
--ck has binomial(bb,p2)*aa rows, it is divided in binomial(bb,p2) submatrices, each one with aa rows
mc=binomial(bb,p2)
for i from 0 to mc-1 do G_i=submatrix(ck,{i*aa..(i+1)*aa-1},)
pcG=b1*G_0;for i from 1 to mc-1 do pcG=pcG||(b1*G_i)
--computation of conormal space with respect to B
conB=trim minors(1,transpose(pG)*transpose sub(r2.dd_p2,S)*pcG);betti conB

--intersection of first two conormal spaces
conAB=trim(conA+conB);betti conAB

--flattening with respect to \wedge^(p3)C and A
p3=floor((cc-1)/2)
kk=diff(transpose sub(r3.dd_p3,S),diff(transpose b1,diff(b2,f)));
rank kk
gk=gens ker transpose kk;
rank gk
--gk has binomial(cc,p3+1)*aa rows, it is divided in binomial(cc,p3+1) submatrices, each one with aa rows
m=binomial(cc,p3+1),m1=binomial(cc-1,p3+1)
for i from 0 to m-1 do G_i=submatrix(gk,{i*aa..(i+1)*aa-1},)
pG=b1*G_0;for i from 1 to m-1 do pG=pG||(b1*G_i)
--computation of cokernel
ck=gens ker kk;
rank ck
--ck has binomial(cc,p3)*bb rows, it is divided in binomial(cc,p3) submatrices, each one with bb rows
mc=binomial(cc,p3)
for i from 0 to mc-1 do G_i=submatrix(ck,{i*bb..(i+1)*bb-1},)
pcG=b2*G_0;for i from 1 to mc-1 do pcG=pcG||(b2*G_i)
--computation of conormal space with respect to C
conC=trim minors(1,transpose(pG)*transpose sub(r3.dd_p3,S)*pcG);betti conC

--Intersection of all three conormal spaces.
conABC=trim(conAB+conC);
betti conABC



==> anc/COVProp53.m2 <==
restart
--M2 file needed to check Proposition 5.3 of
--[L. Chiantini, G. Ottaviani, and N. Vannieuwenhoven, An algorithm for 
--generic and low-rank specific identifiability of complex tensors, 2014.

--Given vector spaces A, B, C of dimension aa, bb, cc, 
--we compute tangent spaces of Young flattening,
--conormal space of secant to Segre.

--Dimensions
aa=5, bb=5, cc=5
--Rank
r = 5


KK=ZZ/101
R1=KK[x_0..x_(aa-1)]
R2=KK[y_0..y_(bb-1)]
R3=KK[z_0..z_(cc-1)]
S=KK[x_0..x_(aa-1),y_0..y_(bb-1),z_0..z_(cc-1)]

--Pick a random set of r points on the Segre variety, and consider their sum on 
-- the rth secant variety.
for i from 0 to (r-1) do a_i=random(1,R1)
for i from 0 to (r-1) do b_i=random(1,R2)
for i from 0 to (r-1) do c_i=random(1,R3)
f=sum(r,i->sub(a_(i),S)**sub(b_(i),S)**sub(c_(i),S));

--Compute flattening and kernel.
r1=res image basis(1,R1)
r2=res image basis(1,R2)
r3=res image basis(1,R3)
b1=sub(basis(1,R1),S)
b2=sub(basis(1,R2),S)
b3=sub(basis(1,R3),S)

--Flattening with respect to \wedge^(p1)A and B.
p1=floor((aa-1)/2)
kk=diff(transpose sub(r1.dd_p1,S),diff(transpose b2,diff(b3,f)));
rank kk
gk=gens ker transpose kk;
rank gk
--gk has binomial(aa,p1+1)*bb rows, it is divided in binomial(aa,p1+1) submatrices, each one with bb rows.
m=binomial(aa,p1+1),m1=binomial(aa-1,p1+1)
for i from 0 to m-1 do G_i=submatrix(gk,{i*bb..(i+1)*bb-1},)
pG=b2*G_0;for i from 1 to m-1 do pG=pG||(b2*G_i)
--multiplying pG on the left with \wedge^(p1+1)A, we get a basis of Ker

--Computation of cokernel
ck=gens ker kk;
rank ck
--ck has binomial(aa,p1)*cc rows, it is divided in binomial(aa,p1) submatrices, each one with cc rows
mc=binomial(aa,p1)
for i from 0 to mc-1 do G_i=submatrix(ck,{i*cc..(i+1)*cc-1},)
pcG=b3*G_0;for i from 1 to mc-1 do pcG=pcG||(b3*G_i)
--Computation of conormal space with respect to A
conA=trim minors(1,transpose(pG)*transpose sub(r1.dd_p1,S)*pcG);
betti conA

--Flattening with respect to \wedge^(p2)B and C
p2=floor((bb-1)/2)
kk=diff(transpose sub(r2.dd_p2,S),diff(transpose b3,diff(b1,f)));
rank kk
gk=gens ker transpose kk;
rank gk
--gk has binomial(bb,p2+1)*cc rows, it is divided in binomial(bb,p2+1) submatrices, each one with cc rows
m=binomial(bb,p2+1),m1=binomial(bb-1,p2+1)
for i from 0 to m-1 do G_i=submatrix(gk,{i*cc..(i+1)*cc-1},)
pG=b3*G_0;for i from 1 to m-1 do pG=pG||(b3*G_i)
--computation of cokernel
ck=gens ker kk;
rank ck
--ck has binomial(bb,p2)*aa rows, it is divided in binomial(bb,p2) submatrices, each one with aa rows
mc=binomial(bb,p2)
for i from 0 to mc-1 do G_i=submatrix(ck,{i*aa..(i+1)*aa-1},)
pcG=b1*G_0;for i from 1 to mc-1 do pcG=pcG||(b1*G_i)
--computation of conormal space with respect to B
conB=trim minors(1,transpose(pG)*transpose sub(r2.dd_p2,S)*pcG);betti conB

--intersection of first two conormal spaces
conAB=trim(conA+conB);betti conAB

--flattening with respect to \wedge^(p3)C and A
p3=floor((cc-1)/2)
kk=diff(transpose sub(r3.dd_p3,S),diff(transpose b1,diff(b2,f)));
rank kk
gk=gens ker transpose kk;
rank gk
--gk has binomial(cc,p3+1)*aa rows, it is divided in binomial(cc,p3+1) submatrices, each one with aa rows
m=binomial(cc,p3+1),m1=binomial(cc-1,p3+1)
for i from 0 to m-1 do G_i=submatrix(gk,{i*aa..(i+1)*aa-1},)
pG=b1*G_0;for i from 1 to m-1 do pG=pG||(b1*G_i)
--computation of cokernel
ck=gens ker kk;
rank ck
--ck has binomial(cc,p3)*bb rows, it is divided in binomial(cc,p3) submatrices, each one with bb rows
mc=binomial(cc,p3)
for i from 0 to mc-1 do G_i=submatrix(ck,{i*bb..(i+1)*bb-1},)
pcG=b2*G_0;for i from 1 to mc-1 do pcG=pcG||(b2*G_i)
--computation of conormal space with respect to C
conC=trim minors(1,transpose(pG)*transpose sub(r3.dd_p3,S)*pcG);betti conC

--Intersection of all three conormal spaces.
conABC=trim(conAB+conC);
betti conABC

aa*bb*cc - r*(aa+bb+cc-2)


==> anc/generic_identifiability.cpp <==
/*
 * An implementation of Algorithm 1 from [1] for verifying r-generic 
 * identifiability of Segre varieties. 
 *
 * Requires the Eigen library version 3.2.1, which can be obtained freely from
 * http://eigen.tuxfamily.org/.
 *
 * The code will check whether the Segre variety of the provided size is 
 * r-identifiable, for r corresponding to the largest value for which the
 * sufficient condition of [1] can be applied. The executable should be called
 * providing the dimensions, in order of decreasing size, as arguments.
 * For example: ./ExecutableName 6 6 3  will verify generic r-identifiability of
 * 6x6x3 tensors.
 *
 * Default compilation that should work on an up-to-date linux distribution:
 *   g++ -I/path-to-eigen -O2 -DNDEBUG generic_identifiability.cpp
 *
 * [1] L. Chiantini, G. Ottaviani, and N. Vannieuwenhoven, An algorithm for 
 *     generic and low-rank specific identifiability of complex tensors, 2014.
 */

#include <Eigen/Eigen>
#include <Eigen/Dense>
#include <Eigen/Sparse>
#include <unsupported/Eigen/KroneckerProduct>
#include <vector>
#include <iostream>

#define int_t long
#define vector_t Eigen::Matrix<int_t,Eigen::Dynamic,1>
#define matrix_t Eigen::Matrix<int_t,Eigen::Dynamic,Eigen::Dynamic,Eigen::RowMajor>

// Choose a field size equal to a Mersenne prime, for the sake of efficiency.
// Allowed choices for BITS are: {5,7,13,17,19}
#define BITS 13
#define M13 ((1L<<BITS)-1L)

//++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
// Helper routines
//++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

// Reduce a number to its canonical representation in Z_p.
// Assumes that p is a Mersenne prime.
inline int_t reduce(int_t a) {
	assert(a >= 0);
	a = (a & M13) + (a >> BITS);
	while( a > M13 )
		a = (a & M13) + (a >> BITS);
	if(a == M13) a = 0;
	return a;
}

// Make the input positive.
inline int_t positive(int_t k) {
	if(k < 0) {
		const int f = (-k) / M13;
		k += (f+1)*M13;
		if(k == M13) {
			k = 0;
		}
	}
	if(k < 0) { std::cout << "k = " << k << std::endl; assert(false); }
	return k;
}

// Compute the multiplicative inverse of the input.
int_t inv(int_t const& n) {
	assert(n <= M13);
	assert(n > 0);
	int a = M13;
	int b = n;
	int x = 0;
	int px = 1;
	int y = 1;
	int py = 0;
	while ( b ) {
		div_t d = div(a, b);
		a = b;
		b = d.rem;
		int tmp = px;
		px = x;
		x = tmp - d.quot*x;
		tmp = py;
		py = y;
		y = tmp - d.quot*y;
	}
	return positive(py);
}
// Compute the kronecker product in Z_p.
template<class Mat1, class Mat2>
matrix_t kron(Mat1 const& a, Mat2 const& b) {
	matrix_t R( a.rows()*b.rows(), a.cols()*b.cols() );
	R = Eigen::kroneckerProduct(a, b);
	for(int j = 0; j < R.cols(); ++j) {
		for(int i = 0; i < R.rows(); ++i) {
			R(i) = reduce( R(i,j) );
		}
	}
	return R;
}

//++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
// Routines to generate points
//++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

// Generate some random points on the Segre variety.
std::vector<matrix_t> random_points_segre( vector_t dims ) {
	const int d = dims.rows();
	const int r = ceil( (1.0*dims.prod()) / (dims.sum()-d+1) ) - 1;
	std::cout << "Generating " << r << " points." << std::endl;

	std::vector<matrix_t> Pts;
	for(int i = 0; i < d; ++i) {
		matrix_t M( dims[i], r );
		for(int j = 0; j < M.cols(); ++j) {
			for(int i = 0; i < M.rows(); ++i) {
				M(i,j) = reduce( rand() );
//				M(i,j) = M(i,j) ? M(i,j) : 1;
			}
		}
//		M.col(0).fill(0);
//		M(0,0) = 1;
		Pts.push_back(M);
	}

	return Pts;
}

// Construct the specific tensor from Section 5.2 in [1].
std::vector<matrix_t> specific_tensor_6pt2() {
	std::cout << "Generating the specific rank-7 tensor in C^{5 x 5 x 5} "
		<< "from section 6.2" << std::endl;
	std::vector<matrix_t> Pts;
	matrix_t M1( 5,7 );
	matrix_t M2( 5,7 );
	matrix_t M3( 5,7 );
	M1.fill(0);
	M2.fill(0);
	M3.fill(0);

	// p1
	M1(0,0) = 1; M2(0,0) = 1; M3(0,0) = 1;

	// p2
	M1(1,1) = 1; M2(1,1) = 1; M3(1,1) = 1;

	// p3
	M1(2,2) = 1; M2(2,2) = 1; M3(2,2) = 1;

	// p4
	M1(3,3) = 1; M2(3,3) = 1; M3(3,3) = 1;

	// p5
	M1(4,4) = 1; M2(4,4) = 1; M3(4,4) = 1;

	// p6
	M1.col(5).fill(1);
	for(int i = 0; i < 5; ++i)
		M2(i,5) = i+1;
	M3(0,5) = 1;
	M3(1,5) = 5;
	M3(2,5) = 7;
	M3(3,5) = -5 + M13;
	M3(4,5) = -7 + M13;

	// p7
	M1(0,6) = 4;
	M1(1,6) = 3;
	M1(2,6) = 2;
	M1(3,6) = -1 + M13;
	M1(4,6) = -2 + M13;
	M2(0,6) = 11;
	M2(1,6) = 13;
	M2(2,6) = 12;
	M2(3,6) = 15;
	M2(4,6) = 14;
	M3(0,6) = -2 + M13;
	M3(1,6) = 6;
	M3(2,6) = 5;
	M3(3,6) = -3 + M13;
	M3(4,6) = 6;

	std::cout << "M1 = \n" << M1 << std::endl;
	std::cout << "M2 = \n" << M2 << std::endl;
	std::cout << "M3 = \n" << M3 << std::endl;

	Pts.push_back(M1);
	Pts.push_back(M2);
	Pts.push_back(M3);
	return Pts;
}

//++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
// Jacobian and Hessian construction routines.
//++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

// Construct the tangent space matrix.
template<bool Compressed>
matrix_t tangent_space( std::vector< matrix_t > const& F ) {
	int d = F.size();
	int r = F[0].cols();
	vector_t dims(d);
	for(int i = 0; i < d; ++i) {
		dims[i] = F[i].rows();
	}

	const int rows = dims.prod();
	const int cols = r * (dims.sum() - Compressed*(d - 1));
	matrix_t T( rows, cols );

	int off = 0;
	for(int l = 0; l < d; ++l) {
	    int kni = dims[l];
	    for(int rk = 0; rk < r; ++rk) {
	    	const int startcol = Compressed ? 1 - (l==0) : 0;
	        for(int icol = startcol; icol < kni; ++icol) {
	            matrix_t Tl(1,1);
	            Tl.fill(1);
	            for(int k = 0; k < l; ++k) {
	                matrix_t cpy( F[k].col(rk) );
	            	matrix_t res( kron(cpy, Tl) );
	            	Tl.resize(res.rows(), res.cols());
	            	Tl = res;
	            }
				matrix_t cpy(matrix_t::Identity(kni,kni).col(icol));
				matrix_t res( kron(cpy, Tl) );
				Tl.resize(res.rows(), res.cols());
				Tl = res;
	            matrix_t Tr(1,1);
	            Tr.fill(1);
	            for(int k = l+1; k < d; ++k) {
	            	matrix_t cpy( F[k].col(rk) );
	                matrix_t res( kron(cpy, Tr) );
	                Tr.resize(res.rows(), res.cols());
					Tr = res;
	            }

	            T.col(off) = kron(Tr,Tl).col(0);
	            off = off + 1;
	        }
	    }
	}
	return T;
}


// Construct the (i,j) block of the Hessian, given the coefficients of a
// Cartesian equation in w as a column vector.
matrix_t general_hessian_block(int i, int j, vector_t dims, matrix_t w, std::vector<matrix_t> const& pt, int pt_idx) {
	if( i == j) {
		return matrix_t::Constant(dims(i), dims(i), 0);
	}
	assert(i < j);

	typedef Eigen::Matrix<int_t, Eigen::Dynamic, Eigen::Dynamic, Eigen::ColMajor> matrix_t_col;
	matrix_t_col v(w);

	int_t remd = dims.prod();
	for(int m = 0; m < i; ++m) {
		remd /= dims(m);
		v.resize( dims(m), remd );
		vector_t tmp( pt[m].col(pt_idx).transpose() * v );
		v.resize(1, remd);
		v = tmp;
		for(int kkk = 0; kkk < remd; ++kkk) { v(kkk) = reduce( v(kkk) ); }
	}
	for(int m = dims.size()-1; m > j; --m) {
		remd /= dims(m);
		v.resize( remd, dims(m) );
		vector_t tmp( v * pt[m].col(pt_idx) );
		v.resize(remd, 1);
		v = tmp;
		for(int kkk = 0; kkk < remd; ++kkk) { v(kkk) = reduce( v(kkk) ); }
	}

	remd /= dims(i);
	v.resize( dims(i), remd );

	matrix_t R( dims(i), dims(j) );
	R.fill(-99);
	for(int r = 0; r < v.rows(); ++r) {
		int dim = remd;
		matrix_t_col copy( v.row(r) );
		for(int m = i+1; m < j; ++m) {
			dim /= dims(m);
			copy.resize( dims(m), dim );
			vector_t tmp( pt[m].col(pt_idx).transpose() * copy );
			copy.resize( 1, dim );
			copy = tmp;
			for(int kkk = 0; kkk < dim; ++kkk) { copy(kkk) = reduce( copy(kkk) ); }
		}
		copy.resize(1, copy.size());
		assert( copy.size() == dims(j) );
		R.row(r) = copy.rightCols(dims(j));
	}

	return R;
}

// Constructs the stacked Hessian of the Cartesian equations whose coefficients
// are given as the rows of the matrix N in the given point.
matrix_t general_hessian(vector_t dims, matrix_t& N, std::vector<matrix_t> const& pt, int pt_idx) {
	matrix_t H = matrix_t::Zero(
		N.rows() * dims.sum(), dims.sum()
	);
	for( int nr = 0; nr < N.rows(); ++nr) {
		matrix_t currow( N.row(nr).transpose() );
		int corr = nr*dims.sum();
		int roff = 0;
		for(int r = 0; r < dims.size(); ++r) {
			int coff = dims.head(r+1).sum();
			for(int c = r+1; c < dims.size(); ++c) {
				matrix_t M( general_hessian_block(r,c,dims,currow,pt,pt_idx) );
				assert(M.rows() == dims(r));
				assert(M.cols() == dims(c));
				H.block(roff+corr,coff,dims(r),dims(c)) = M;
				H.block(coff+corr,roff,dims(c),dims(r)) = M.transpose();
				coff += dims(c);
			}
			roff += dims(r);
		}
	}
	return H;
}

//++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
// Gaussian elimination and null space extraction routines.
//++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

// Gaussian elimination. Overwrites the input.
int_t gaussian_elimination( matrix_t& A, int colbound = -1 ) {
	const int rows = A.rows();
	const int cols = A.cols();

	if(colbound < 0) {
		colbound = cols;
	}

	int rank = 0;
	vector_t tmp( A.row(0) );
	int pc = 0;
	int pr = 0;
	while( (pc < cols) && (pr < rows) ) {
		int_t piv = reduce( positive(A(pr,pc)) );
		if(piv == 0) {
			// Look for a nonzero pivot.
			for(int rs = pr+1; rs < rows; ++rs) {
				assert( A(rs,pc) < M13 );
				if( A(rs,pc) ) {
					piv = reduce( positive(A(rs,pc)) );
					tmp = A.row(pr);
					A.row(pr)  = A.row(rs);
					A.row(rs) = tmp;
					break;
				}
			}
			// Didn't find a pivot, go to next column.
			if(!piv) {
				++pc;
				continue;
			}
		}

		// Compute inverse of pivot.
		int_t scal = inv(piv);
		assert(scal > 0);
		assert((scal * piv) % M13 == 1);
		A.row(pr).rightCols(cols-pc) *= scal;
		for(int cs = pc; cs < cols; ++cs) {
			assert( A(pr,cs) >= 0 );
			A(pr,cs) = reduce( A(pr,cs) );
		}

		// Lower sweep.
		for(int r = pr+1; r < rows; ++r) {
			if( A(r,pc) ) {
				A.row(r).rightCols(cols-pc) -=
					A(r,pc) * A.row(pr).rightCols(cols-pc);
				for(int cs = pc; cs < cols; ++cs) {
					A(r,cs) = reduce(positive(A(r,cs)));
				}
			}
		}

		// If we're still in the nonextended part, increase rank.
		if(pc < colbound) {
			++rank;
		}
		++pr;
		++pc;
	}

	return rank;
}
// Construct a basis for the null space of a matrix.
matrix_t null( matrix_t const& A ) {
	const int rows = A.rows();
	const int cols = A.cols();

	matrix_t Te( rows, rows+cols );
	Te.leftCols(cols) = A;
	Te.rightCols(rows) = matrix_t( matrix_t::Identity(rows,rows) );

	int rank = gaussian_elimination(Te, cols);
	assert(rank <= rows);
	assert(rank <= cols);

	std::cout << "Rank of " << Te.rows() << " x " << Te.cols() <<
		" tangent space matrix is claimed to be " << rank << std::endl;

	return matrix_t( Te.block(rank,cols,rows-rank, rows) );;
}

//++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
// Driver routines.
//++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

// Verifies the example from Section 5.2 in [1].
int verify_specific_example_S62() {
	// Generate the points.
	std::vector<matrix_t> points( specific_tensor_6pt2() );

	// Construct tangent space matrix.
	time_t ts_start = clock();
	matrix_t Ts( tangent_space<false>(points) );
	time_t ts_end = clock();
	std::cout << "Construction of the tangent space matrix took " <<
			(ts_end-ts_start)/(1000000.0) << "s." << std::endl;

	// Compute null space.
	time_t ge_start = clock();
	matrix_t N = null( Ts );
	time_t ge_end = clock();
	std::cout << "Null space computation took " <<
			(ge_end-ge_start)/(1000000.0) << "s." << std::endl;

	std::cout << "Null space matrix is of size " << N.rows() << " x "
		<< N.cols() << std::endl;

	vector_t dims(3);
	dims.fill(5);
	const int d = dims.size();
	const int r = points[0].cols();
	const int pi = dims.prod();
	const int sigma = dims.sum() - d;

	// In the specific identifiability case, checking the Hessian criterion 
	// at every point is necessary.
	bool alliswell = true;
	for(int idx = 0; idx < points[0].cols(); ++idx) {
		time_t he_start = clock();
		matrix_t H = general_hessian(dims,N,points,idx);
		int rank = gaussian_elimination(H);
		time_t he_end = clock();
		std::cout << "Hessian construction and rank computation took " <<
			(he_end-he_start)/(1000000.0) << "s." << std::endl;
		std::cout << "Stacked Hessian matrix is of size " << H.rows() << " x "
			<< H.cols() << std::endl;

		if(rank == sigma) {
			std::cout << dims.transpose() << " has a zero-dimensional contact variety at point " << idx << "." << std::endl;
		} else {
			std::cout << dims.transpose() << " at point " << idx << " is ";
			if( dims[0] > 1 + (N.rows() * ( dims.tail(d-1).sum() - (d-1) )) ) {
				const int expdef =
					dims[0]- 1 - (N.rows() * ( dims.tail(d-1).sum() - (d-1) ));
				if( sigma-rank == expdef ) {
					std::cout << "(FAKE) (" << rank << ", kernel=" <<
						N.rows() << ", def=" << sigma-rank << ")" << std::endl;
				} else {
					alliswell = false;
					std::cout << "(S-UNBALANCED - SPORADIC) (rank=" << rank <<
						", kernel=" << N.rows() << ", exp=" << expdef << "def=" <<
						sigma-rank << ")" << std::endl;
				}
			} else {
				alliswell = false;
				std::cout << "(SPORADIC) (rank=" << rank << ", kernel=" <<
					N.rows() << ", def=" << sigma-rank << ")" << std::endl;
			}
		}
		std::cout << std::flush;
	}
	
	if(alliswell) {
		std::cout << "IDENTIFIABLE" << std::endl;
	} else {
		std::cout << "HESSIAN CRITERION FAILED" << std::endl;
	}

	return 0;
}

template<bool Compressed>
int verify_generic_identifiability_segre(vector_t const& dims) {
	// Generate random points.
	std::vector<matrix_t> points( random_points_segre(dims) );

	// Construct tangent space matrix.
	time_t ts_start = clock();
	matrix_t Ts( tangent_space<Compressed>(points) );
	time_t ts_end = clock();
	std::cout << "Construction of the tangent space took " <<
			(ts_end-ts_start)/(1000000.0) << "s." << std::endl;

	// Compute null space.
	time_t ge_start = clock();
	matrix_t N = null( Ts );
	time_t ge_end = clock();
	std::cout << "Null space computation took " <<
			(ge_end-ge_start)/(1000000.0) << "s." << std::endl;

	const int d = dims.size();
	const int r = points[0].cols();
	const int pi = dims.prod();
	const int sigma = dims.sum() - d;

	// Check if it is one of the sporadic defective cases.
	if( N.rows() > pi - r*(sigma+1) ) {
		int def = N.rows() - (pi - r*(sigma+1));
		std::cout << dims.transpose() << " is defective (defect = " << def
			<< ")" << std::endl;
		std::cout << std::flush;
		return 0;
	}

	// To be absolutely certain, we verify the Hessian criterion at each of 
	// the points. This is in general not necessary, by the remark following
	// Proposition 2.3.
	bool alliswell = true;
	for(int idx = 0; idx < points[0].cols(); ++idx) {
		time_t he_start = clock();
		matrix_t H = general_hessian(dims,N,points,idx);
		int rank = gaussian_elimination(H);
		time_t he_end = clock();
		std::cout << "Hessian construction and rank computation took " <<
			(he_end-he_start)/(1000000.0) << "s." << std::endl;
		std::cout << "Stacked Hessian matrix is of size " << H.rows() << " x "
			<< H.cols() << std::endl;

		if(rank == sigma) {
			std::cout << dims.transpose() << " has a zero-dimensional contact variety at point " << idx << "."  << std::endl;
		} else {
			std::cout << dims.transpose() << " at point " << idx << " is ";
			if( dims[0] > 1 + (N.rows() * ( dims.tail(d-1).sum() - (d-1) )) ) {
				const int expdef =
					dims[0]- 1 - (N.rows() * ( dims.tail(d-1).sum() - (d-1) ));
				if( sigma-rank == expdef ) {
					std::cout << "(FAKE) (" << rank << ", kernel=" <<
						N.rows() << ", def=" << sigma-rank << ")" << std::endl;
				} else {
					alliswell = false;
					std::cout << "(S-UNBALANCED - SPORADIC) (rank=" << rank <<
						", kernel=" << N.rows() << ", exp=" << expdef << "def=" <<
						sigma-rank << ")" << std::endl;
				}
			} else {
				alliswell = false;
				std::cout << "(SPORADIC) (rank=" << rank << ", kernel=" <<
					N.rows() << ", def=" << sigma-rank << ")" << std::endl;
			}
		}
		std::cout << std::flush;
	}

	if(alliswell) {
		std::cout << "IDENTIFIABLE" << std::endl;
	} else {
		std::cout << "HESSIAN CRITERION FAILED" << std::endl;
	}

	return 0;
}

int main(int argc, char* args[]) {

	srand( time(0) );

	int d = argc-1;
	vector_t dims(d);
	for(int i = 0; i < d; ++i) {
		dims[i] = atoi(args[i+1]);
	}

	// Check sorted.
	for(int i = 1; i < dims.size(); ++i) {
		assert( dims[i-1] >= dims[i] );
	}

	// Check for the known cases.
	if( dims[0] > dims.tail(d-1).prod() - dims.tail(d-1).sum() + (d-1) ) {
		std::cout << dims.transpose() << " is unbalanced." << std::endl;
		return 0;
	}

	verify_generic_identifiability_segre<true>(dims);
//	verify_specific_example_S62();
	return 0;
}

